Energy dependence of the prompt ${\gamma}$-ray emission from the $(d,p)$-induced fission of $^{234}\mathrm{U}^{*}$ and $^{240}\mathrm{Pu}^{*}$

Prompt fission $\gamma$-rays are responsible for approximately 5\% of the total energy released in fission, and therefore important to understand when modelling nuclear reactors. In this work we present prompt $\gamma$-ray emission characteristics in fission, for the first time as a function of the nuclear excitation energy of the fissioning system. Emitted $\gamma$-ray spectra were measured, and $\gamma$-ray multiplicities and average and total $\gamma$ energies per fission were determined for the $^{233}$U(d,pf) reaction for excitation energies between 4.8 and 10 MeV, and for the $^{239}$Pu(d,pf) reaction between 4.5 and 9 MeV. The spectral characteristics show no significant change as a function of excitation energy above the fission barrier, despite the fact that an extra $\sim$5 MeV of energy is potentially available in the excited fragments for $\gamma$-decay. The measured results are compared to model calculations made for prompt $\gamma$-ray emission with the fission model code GEF. Further comparison with previously obtained results from thermal neutron induced fission is made to characterize possible differences arising from using the surrogate (d,p) reaction.

==> find_input.py <==
"""Copy figures used by document."""
import os
import shutil


DEP_FILE = 'main.dep'
TARGET_DIR = 'Figurer/'
EXTENSIONS = ['pdf', 'pdf_tex', 'png']


def copy_image_files():
    with open(DEP_FILE, 'r') as f:
        for line in f:
            if '*{file}' not in line:
                continue
            value = line.split('{')[2].split('}')
            source = value[0]
            _, e = os.path.splitext(source)
            e = e.lower()[1:]
            if e not in EXTENSIONS:
                continue
            print(source)
            # shutil.copy(source, TARGET_DIR)


if __name__ == '__main__':
    copy_image_files()
